PyVision: Agentic Vision with Dynamic Tooling

LLMs are increasingly deployed as agents, systems capable of planning, reasoning, and dynamically calling external tools. However, in visual reasoning, prior approaches largely remain limited by predefined workflows and static toolsets. In this report, we present PyVision, an interactive, multi-turn framework that enables MLLMs to autonomously generate, execute, and refine Python-based tools tailored to the task at hand, unlocking flexible and interpretable problem-solving. We develop a taxonomy of the tools created by PyVision and analyze their usage across a diverse set of benchmarks. Quantitatively, PyVision achieves consistent performance gains, boosting GPT-4.1 by +7.8% on V* and Claude-4.0-Sonnet by +31.1% on VLMsAreBlind-mini. These results point to a broader shift: dynamic tooling allows models not just to use tools, but to invent them, advancing toward more agentic visual reasoning.

==> code/generic_module.py <==
class VisProgModule():
  def __init__(self):
    # load a trained model; move to GPU

  def html(self,inputs: List,output: Any):
    # return an html string visualizing step I/O
      
  def parse(self,step: str):
    # parse step and return list of input values 
    # and variables, and output variable name

  def execute(self,step: str,state: Dict):
    inputs, input_var_names, output_var_name = \
      self.parse(step)

    # get values of input variables from state
    for var_name in input_var_names:
      inputs.append(state[var_name])
    
    # perform computation using the loaded model
    output = some_computation(inputs)
    
    # update state
    state[output_var_name] = output
    
    # visual summary of the step computation
    step_html = self.html(inputs,output)
    return output, step_html
